How-to: Write a parton-level Monte Carlo event generator

This article provides an introduction to the principles of particle physics event generators that are based on the Monte Carlo method. Following some preliminaries, instructions on how to build a basic parton-level Monte Carlo event generator for the hard interaction are given through exercises. Indications on how to proceed to full event simulations are given.

==> exercises/eeZGmumu.py <==
#!//////////////////////////////////////////////////////////#
#!//e+e- -> Z/gamma -> mu+mu-
#!//Andreas Papaefstathiou
#!//July 2014
#!//////////////////////////////////////////////////////////#
#! /usr/bin/env python

#python stuff that may or may not be useful
from __future__ import with_statement
import math, cmath, string, os, sys, fileinput, pprint
from optparse import OptionParser
import random

#comment out the following if not using matplotlib and numpy
import mpmath as mp
import numpy as np
import pylab as pl
from scipy import interpolate, signal
import matplotlib.font_manager as fm
from matplotlib.ticker import MultipleLocator
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import matplotlib.path as path

## what follows depends on matplotlib/numpy
## (taken from http://matplotlib.org/examples/api/histogram_path_demo.html)
def generate_histo(array, name):
  
    fig, ax = plt.subplots()
    n, bins = np.histogram(array, 20)

    # get the corners of the rectangles for the histogram
    left = np.array(bins[:-1])
    right = np.array(bins[1:])
    bottom = np.zeros(len(left))
    top = bottom + n

    # we need a (numrects x numsides x 2) numpy array for the path helper
    # function to build a compound path
    XY = np.array([[left,left,right,right], [bottom,top,top,bottom]]).T
    
    # get the Path object
    barpath = path.Path.make_compound_path_from_polys(XY)
    
    # make a patch out of it
    patch = patches.PathPatch(barpath, facecolor='blue', edgecolor='gray', alpha=0.8)
    ax.add_patch(patch)
    
    # update the view limits
    ax.set_xlim(left[0], right[-1])
    ax.set_ylim(bottom.min(), top.max())
    plt.savefig(name + '.pdf')
#    plt.show()

## Print some stuff
print '\n'
print '----====================================================----'
print 'Exercise 1 (Advanced Scientific Computing Workshop, July 2014)'
print 'e+e- --> Z/gamma -> mu+mu-'
print '----====================================================----'
print '\n'

## some parameters: equivalent to those in MadGraph
pb_convert = 3.894E8 # conversion factor GeV^-2 -> pb
MZ = 91.188    # Z boson mass
GAMMAZ = 2.4414 # Z boson width
alpha = 1/132.507 # alpha QED
Gfermi = 1.16639E-5 # fermi constant
sw2 = 0.222246 # sin^2(weinberg angle)

# e+e- COM energy in GeV
ECM = 90
hats = ECM**2
print "e+e- com energy:", ECM, "GeV"


## define a function that gives the differential cross section
## as a function of the parameters
## we include anything that depends on s, even though in this case they are fixed for future use with variable s (hadron collisions)
def dsigma(costh):
    # CL and CR
    CV = -0.5 + 2 * sw2
    CA = -0.5
    # constants and functions that appear in the differential cross section
    kappa = math.sqrt(2) * Gfermi * MZ**2 / (4 * math.pi * alpha)
    chi1 = kappa * hats * ( hats - MZ**2 ) / (  (hats-MZ**2)**2 + GAMMAZ**2*MZ**2 )
    chi2 = kappa**2 * hats**2 / (  (hats-MZ**2)**2 + GAMMAZ**2*MZ**2 )
    A0 = 1 + 2 * CV**2 * chi1 + (CA**2 + CV**2)**2 * chi2  # see notes
    A1 = 4 * CA**2 * chi1 + 8 * CA**2 * CV**2 * chi2 
    
    PREFAC = (2 * math.pi) * alpha**2 / (4*hats) # 2 * pi comes from d-phi integral
    return  PREFAC * ( A0 * ( 1 + costh**2 ) + A1 * costh )

## in the first step, we aim to calculate:
## - the cross section
## - and the maximum point of the phase space

# set the seed for random numbers 
# random.random() will give us random numbers using the Mersenne Twister algorithm
# see: https://docs.python.org/2/library/random.html
seed = 12342
random.seed(seed)

# we also need the "range" (i.e. x2 - x1)
# for costh this is 1 - (-1) = 2
delta = 2

# number of integration points
N = 1000000

# loop over N phase space points,
# sum the weights up (sum_w) and the weights squared (sum_w_sq) (for the variance)
sum_w = 0
sum_w_sq = 0

# also define maximum point variable
w_max = 0
costh_max = -2 # so that it is obvious when something goes wrong!

print 'integrating for cross section and maximum!'
print '...'
for ii in range(0,N):
    # print progress
    sys.stdout.write("progress: %d%%   \r" % (float(ii)*100./(N)) )
    sys.stdout.flush() 
    # random costheta
    costh_ii = -1 + random.random() * delta
    # calc. phase space point
    w_ii = dsigma(costh_ii) * delta
    # add to the sums
    sum_w = sum_w + w_ii
    sum_w_sq = sum_w_sq + w_ii**2
    # check if higher than maximum
    if w_ii > w_max:
        w_max = w_ii
        costh_max = costh_ii

# calculate cross section
sigma = sum_w / N

# and its error through the variance
variance = sum_w_sq/N - (sum_w/N)**2
error = math.sqrt(variance/N)

print 'done integrating!'
print '\n'
print 'maximum value of dsigma = ', w_max, 'found at costh = ', costh_max
print 'total cross section =', sigma * pb_convert, '+-', error * pb_convert, 'pb'

# print out value of analytical expression for sigma
# CL and CR
CV = -0.5 + 2 * sw2
CA = -0.5
# constants and functions that appear in the differential cross section
kappa = math.sqrt(2) * Gfermi * MZ**2 / (4 * math.pi * alpha)
chi1 = kappa * hats * ( hats - MZ**2 ) / (  (hats-MZ**2)**2 + GAMMAZ**2*MZ**2 )
chi2 = kappa**2 * hats**2 / (  (hats-MZ**2)**2 + GAMMAZ**2*MZ**2 )
A0 = 1 + 2 * CV**2 * chi1 + (CA**2 + CV**2)**2 * chi2  # see notes
A1 = 4 * CA**2 * chi1 + 8 * CA**2 * CV**2 * chi2 
print 'analytical value:'
print 'total cross section =', 4 * math.pi * alpha**2 * A0 * pb_convert/ 3. / hats, 'pb'

## now that we have the maximum, we can generate "events"
## in this simple case, we only have one parameter, costh
## we can translate this parameter into momenta for the outgoing particles

# we will store "generated" costh in an array:
PScosth = []

# Number of events to generate
Neve = 10
# counter of events generate 
jj = 0
# start generating events (i.e. "hit and miss")
print 'generating events...'
while jj < Neve:
    sys.stdout.write("progress: %d%%   \r" % (float(jj)*100./(Neve)) )
    sys.stdout.flush()
    # random costheta
    costh_ii = -1 + random.random() * delta
    # calc. phase space point
    w_ii = dsigma(costh_ii) * delta
    # now divide by maximum and compare to probability
    prob = w_ii / w_max
    rand_num = random.random()
    # if the random number is less than the probability of the PS point
    # accept
    if rand_num < prob:
        jj = jj+1
        # here one can either analyze the
        # or store them for later convenience
        PScosth.append(costh_ii)
        # here we create the four-vectors of the hard process particles
        # generate random phi
        phi = random.random() * 2 * math.pi
        sinphi = math.sin(phi)
        cosphi = math.cos(phi)
        sinth = math.sqrt( 1 - costh_ii**2 )
        pem = [ 0.5 * ECM, 0., 0., 0.5 * ECM ]
        pep = [ 0.5 * ECM, 0., 0., - 0.5 * ECM ]
        pmm = [ 0.5 * ECM, 0.5 * ECM * sinth * cosphi, 0.5 * ECM * sinth * sinphi, 0.5 * ECM * costh_ii ]
        pmp = [ 0.5 * ECM, - 0.5 * ECM * sinth * cosphi, - 0.5 * ECM * sinth * sinphi, - 0.5 * ECM * costh_ii ]
        print_events = True
        if print_events is True:
            print 'e-', pem
            print 'e+', pep
            print 'mu-', pmm
            print 'mu+', pmp
            print '\n'

        
generate_histo(PScosth, 'ee-costh')


==> exercises/eeZGmumu_skeleton.py <==
#!//////////////////////////////////////////////////////////#
#!//e+e- -> Z/gamma -> mu+mu-
#!//Andreas Papaefstathiou
#!//July 2014
#!//////////////////////////////////////////////////////////#
#! /usr/bin/env python

#python stuff that may or may not be useful
from __future__ import with_statement
import math, cmath, string, os, sys, fileinput, pprint
from optparse import OptionParser
import random

## Print some stuff
print '\n'
print '----====================================================----'
print 'Exercise 1 (Advanced Scientific Computing Workshop, July 2014)'
print 'e+e- --> Z/gamma -> mu+mu-'
print 'SKELETON!'
print '----====================================================----'
print '\n'

## some parameters: equivalent to those in MadGraph
pb_convert = 3.894E8 # conversion factor GeV^-2 -> pb
MZ = 91.188    # Z boson mass
GAMMAZ = 2.4414 # Z boson width
alpha = 1/132.507 # alpha QED
Gfermi = 1.16639E-5 # fermi constant
sw2 = 0.222246 # sin^2(weinberg angle)

# e+e- COM energy in GeV
ECM = 90
hats = ECM**2
print "e+e- com energy:", ECM, "GeV"

## first we define a function that gives the differential cross section
## as a function of the parameters
## we include anything that depends on s, even though in this case they are fixed for future use with variable s (hadron collisions)
def dsigma(costh):
    # expression goes here
    return 0

## in the first step, we aim to calculate:
## - the cross section
## - and the maximum point of the phase space

# set the seed for random numbers 
# random.random() will give us random numbers using the Mersenne Twister algorithm
# see: https://docs.python.org/2/library/random.html
seed = 12342
random.seed(seed)

print 'integrating for cross section and maximum!'
print '...'

# the loop for the integration should start here
# N is the number of points we wish to integrate over
N = 1000
for ii in range(0,N):
    # print progress
    #sys.stdout.write("progress: %d%%   \r" % (float(ii)*100./(N)) )
    #sys.stdout.flush() 
    # We need to generate a random cos(theta)
    # this corresponds to a phase-space point 
    # then we calculate the "weight" for that
    # point and increment it to the sum of weights.
    # Since we also want to calculate the error,
    # we must also calculate the sum of the squares
    # of the weights
    
    # costh_ii = #

    # calc. phase space point weight
    # w_ii = #


    # add to the sums
    #sum_w = sum_w + w_ii

    # sum_w_sq = sum_w_sq + w_ii**2
    # for event generation:
    # check if this point is the maximum
    # and store it if so.

# calculate cross section
# sigma = ..

# and its error through the variance
# variance = ..
# error = ..

# now print the result
# don't forget to convert the GeV^-2 to pb! 
print 'done integrating!'
print '\n'
# print 'maximum value of dsigma = ..'
# print 'total cross section = ..'

# here we can also compare the 

## now that we have the maximum, we can generate "events"
## in this simple case, we only have one parameter, costh
## we can translate this parameter into momenta for the outgoing particles

# we will store "generated" costh in an array:

# required Number of events to generate
Neve = 10
# a counter of events generated in the loop
jj = 0
# start generating events (i.e. "hit or miss") 
print 'generating events...'

# jj counts the events, so stay in this loop until we have generated the required number
while jj < Neve:
    # print progress
    # sys.stdout.write("progress: %d%%   \r" % (float(jj)*100./(Neve)) )
    # sys.stdout.flush()
    # random costheta, chosen in the same way as in the integation loop

    # costh_ii = 

    # calc. phase space point weight also as above
    
    #w_ii = .. 

    # Divide the weight by the maximum weight stored in the integration step
    # this will create a "probability for the event"

    #    prob = ..

    # compare to a random number
    # and accept or reject the event
    # according to the hit-or-miss algorithm

    # if the random number is less than the probability of the PS point
    # accept
    
    #if rand_num < prob:
    #    jj = jj+1
    # ACCEPT HERE AND DO STUFF SUCH AS PLOTTING, SETTING UP THE MOMENTA 
        
        


==> exercises/integral.py <==
"""
Plot demonstrating the integral as the area under a curve.

Although this is a simple example, it demonstrates some important tweaks:

    * A simple line plot with custom color and line width.
    * A shaded region created using a Polygon patch.
    * A text label with mathtext rendering.
    * figtext calls to label the x- and y-axes.
    * Use of axis spines to hide the top and right spines.
    * Custom tick placement and labels.
"""
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon
from matplotlib import rcParams 

def func(x):
    return (x - 3) * (x - 5) * (x - 7) + 85


a, b = 2, 9 # integral limits
x = np.linspace(0, 10)
y = func(x)

fig, ax = plt.subplots()
plt.plot(x, y, 'r', linewidth=2)
x2 = np.linspace(2, 9)
y2 = 89.25 + 0. * x2
plt.plot(x2, y2, 'b', linewidth=1)
plt.ylim(ymin=0)

# Make the shaded region
ix = np.linspace(a, b)
iy = func(ix)
verts = [(a, 0)] + list(zip(ix, iy)) + [(b, 0)]
poly = Polygon(verts, facecolor='0.9', edgecolor='0.5')
ax.add_patch(poly)

plt.text(0.5 * (a + b), 30, r"$\int_{x_1}^{x_2} f(x)\mathrm{d}x$",
         horizontalalignment='center', fontsize=20)

plt.figtext(0.9, 0.05, '$x$')
plt.figtext(0.1, 0.9, '$y$')

ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.xaxis.set_ticks_position('bottom')
plt.tick_params(axis='both', which='major', labelsize=20)
ax.set_xticks([])
ax.set_yticks([])
plt.show()


==> exercises/ppZGmumu.py <==
#!//////////////////////////////////////////////////////////#
#!//e+e- -> Z/gamma -> mu+mu-
#!//Andreas Papaefstathiou
#!//July 2014
#!//////////////////////////////////////////////////////////#
#! /usr/bin/env python

#python stuff that may or may not be useful
from __future__ import with_statement
import math, cmath, string, os, sys, fileinput, pprint
from optparse import OptionParser
import random

#comment out the following if not using matplotlib and numpy
import matplotlib
import mpmath as mp
import numpy as np
import pylab as pl
from scipy import interpolate, signal
import matplotlib.font_manager as fm
from matplotlib.ticker import MultipleLocator
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import matplotlib.path as path

## import LHAPDF and initialize PDFs
import lhapdf
## initializes PDF member object (for protons)
p = lhapdf.mkPDF("cteq6l1", 0)

## what follows depends on matplotlib/numpy
## (taken from http://matplotlib.org/examples/api/histogram_path_demo.html)
def generate_histo(array, name):
  
    fig, ax = plt.subplots()
    n, bins = np.histogram(array, 20)

    # get the corners of the rectangles for the histogram
    left = np.array(bins[:-1])
    right = np.array(bins[1:])
    bottom = np.zeros(len(left))
    top = bottom + n

    # we need a (numrects x numsides x 2) numpy array for the path helper
    # function to build a compound path
    XY = np.array([[left,left,right,right], [bottom,top,top,bottom]]).T
    
    # get the Path object
    barpath = path.Path.make_compound_path_from_polys(XY)
    
    # make a patch out of it
    patch = patches.PathPatch(barpath, facecolor='blue', edgecolor='gray', alpha=0.8)
    ax.add_patch(patch)
    
    # update the view limits
    ax.set_xlim(left[0], right[-1])
    ax.set_ylim(bottom.min(), top.max())
    plt.savefig(name + '.pdf')
#    plt.show()

## Print some stuff
print '\n'
print '----====================================================----'
print 'Exercise 2 (Advanced Scientific Computing Workshop, July 2014)'
print 'pp --> Z --> mu+ mu-'
print '----====================================================----'
print '\n'

## define a fake parton density function:
## if you do not wish (or cannot) use lhapdf 6
## a function of q2 (the momentum transfer) and the momentum fraction x
def xfxQ_fake(id, x, q2):
    if abs(id) > 5 and id != 21:
        return 0
    else:
        return 0.15 * math.sin(20.0*x) * math.sin(20.0*q2)

## this function boosts along the z-direction
## and is used to go from the COM frame to the lab frame
def boostz(fourvector, beta):
  gamma = math.sqrt( 1  / (1 - beta**2) )
  boosted = [ gamma * fourvector[0] - gamma * beta * fourvector[3], fourvector[1], fourvector[2], - gamma * beta * fourvector[0] + gamma * fourvector[3] ]
  return boosted


## some parameters
pb_convert = 3.894E8 # conversion factor GeV^-2 -> pb
MZ = 91.188    # Z boson mass
GAMMAZ = 2.4414 # Z boson width
alpha = 1/132.507 # alpha QED
Gfermi = 1.16639E-5 # fermi constant
sw2 = 0.222246 # sin^2(weinberg angle)

# PP COM energy in GeV
ECM = 14000
s = ECM**2
print "hadron com energy:", ECM, "GeV"

# we also set minimum Q
Q_min = 60

## define a function that gives the differential cross section
## as a function of the parameters
## we include anything that depends on s hat
def dsigma(costh, hats, qtype):
    # constants and functions that appear in the differential cross section
    kappa = math.sqrt(2) * Gfermi * MZ**2 / (4 * math.pi * alpha)
    chi1 = kappa * hats * ( hats - MZ**2 ) / (  (hats-MZ**2)**2 + GAMMAZ**2*MZ**2 )
    chi2 = kappa**2 * hats**2 / (  (hats-MZ**2)**2 + GAMMAZ**2*MZ**2 )
    # CL and CR for leptons
    CVe = -0.5 + 2 * sw2
    CAe = -0.5
    # CL and CR
    # up-type quarks
    if qtype is 0:
        CVf = 0.5 - (4./3.) * sw2  
        CAf = 0.5
        Qf = 2./3. # charge of the quark
    # down-type quarks
    if qtype is 1:
        CVf = - 0.5 + (2./3.) * sw2
        CAf = -0.5
        Qf = -1./3.
    A0 = Qf**2 - 2 * Qf * CVe * CVf * chi1 + (CAe**2 + CVe**2) * (CAf**2 + CVf**2) * chi2  # see notes
    A1 = -4 * Qf * CAe * CAf * chi1 + 8 * CAe * CVe * CAf * CVf * chi2
    PREFAC = (2. * math.pi) * alpha**2 / (4.*hats) /3. # 2 * pi comes from d-phi integral, 1/3 from initial colour averaging
    return  PREFAC * ( A0 * ( 1 + costh**2 ) + A1 * costh )

## define a function that calculates the weight for the phase space point
## we will multiply by the range of integration later on
## this function will also take care of the parton density functions
def weight(hats, mu, x1, x2, costh_ii):
    qtype = 0 # up-type quarks
    w_ii = dsigma(costh_ii, hats, qtype) * ( p.xfxQ(2, x1, mu) *  p.xfxQ(-2, x2, mu) +  p.xfxQ(4, x1, mu) *  p.xfxQ(-4, x2, mu)  )     
    w_ii = w_ii + dsigma(-costh_ii, hats, qtype) *  ( p.xfxQ(-2, x1, mu) *  p.xfxQ(2, x2, mu) +  p.xfxQ(-4, x1, mu) *  p.xfxQ(4, x2, mu) )  
    qtype = 1 # down-type quarks
    w_ii = w_ii + dsigma(costh_ii, hats, qtype) * ( p.xfxQ(1, x1, mu) *  p.xfxQ(-1, x2, mu) +  p.xfxQ(3, x1, mu) *  p.xfxQ(-3, x2, mu) )    
    w_ii = w_ii + dsigma(-costh_ii, hats, qtype) * ( p.xfxQ(-1, x1, mu) *  p.xfxQ(1, x2, mu) +  p.xfxQ(-3, x1, mu) *  p.xfxQ(3, x2, mu) )    
    # multiply by ranges and Jacobian, divide by the x1 and x2 since xfxQ gives x * f(x)
    return w_ii

## in the first step, we aim to calculate:
## - the cross section
## - and the maximum point of the phase space

# set the seed for random numbers 
# random.random() will give us random numbers using the Mersenne Twister algorithm
# see: https://docs.python.org/2/library/random.html
seed = 12342
random.seed(seed)

# choose the transform mass and width
MTR = Q_min
GTR = Q_min

# we also need the "ranges" (i.e. x2 - x1)
# for costh this is 1 - (-1) = 2
deltath = 2
# choose rho limits (see transformation)
rho1 = math.atan( Q_min**2 - MTR**2 ) / (GTR*MTR) 
rho2 = math.atan( (s - MTR**2) / (GTR*MTR) )
deltarho = rho2 - rho1

# number of integration points
N = 1000000

# loop over N phase space points,
# sum the weights up (sum_w) and the weights squared (sum_w_sq) (for the variance)
sum_w = 0
sum_w_sq = 0

# also define maximum point variable
w_max = 0
costh_max = -2 # so that it is obvious when something goes wrong!
Q_max = -1 # so that it is obvious when something goes wrong!

print 'integrating for cross section and maximum!'
print '...'
for ii in range(0,N):
    # print progress
    sys.stdout.write("progress: %d%%   \r" % (float(ii)*100./(N)) )
    sys.stdout.flush() 
    # random costheta and rho
    costh_ii = -1 + random.random() * deltath
    rho = rho1 + random.random() * deltarho
    # jacobian 
    Jac = (MTR * GTR) / ( math.cos(rho)**2 * s)
    # get s hat
    hats = MTR * GTR * math.tan(rho) + MTR**2
    # get maximum rapidity of dilepton, Y and find the range of integration for y (=2*Y)
    Y = - 0.5 * math.log(hats/s)
    deltay = 2 * Y
    # get a random value of y
    y = ( (2 * random.random()) - 1 ) * Y
    # calculate momentum fractions x1, x2
    x1 = math.sqrt(hats/s) * math.exp(y)
    x2 = math.sqrt(hats/s) * math.exp(-y)
    # get the scale Q
    Q = math.sqrt(hats)
    # set the scale for the pdfs
    mu = MZ
    # calc. phase space point weight
    w_ii = weight(hats, mu, x1, x2, costh_ii) * deltath * deltarho * deltay * Jac / (x1 * x2)
    # add to the sums
    sum_w = sum_w + w_ii
    sum_w_sq = sum_w_sq + w_ii**2
    # check if higher than maximum
    if w_ii > w_max:
        w_max = w_ii
        costh_max = costh_ii
        Q_max = math.sqrt(hats)

 # calculate cross section
sigma = sum_w / N

# and its error through the variance
variance = sum_w_sq/N - (sum_w/N)**2
error = math.sqrt(variance/N)

print 'done integrating!'
print '\n'
print 'maximum value of dsigma = ', w_max, 'found at costh = ', costh_max
print 'total cross section =', sigma * pb_convert, '+-', error * pb_convert, 'pb'

## now that we have the maximum, we can generate "events"

# we will store "generated" costh in an array:
PScosth = []
PSQ = []
PSx = []
PSy = []

# Number of events to generate
Neve = 10
# counter of events generate 
jj = 0
# start generating events (i.e. "hit or miss")
print 'generating events...'
while jj < Neve:
    sys.stdout.write("progress: %d%%   \r" % (float(jj)*100./(Neve)) )
    sys.stdout.flush()
    # random costheta and rho
    costh_ii = -1 + random.random() * deltath
    rho = rho1 + random.random() * deltarho
    # jacobian 
    Jac = (MTR * GTR) / ( math.cos(rho)**2 * s)
    # get s hat
    hats = MTR * GTR * math.tan(rho) + MTR**2
    # get maximum rapidity of dilepton, Y and find the range of integration for y (=2*Y)
    Y = - 0.5 * math.log(hats/s)
    deltay = 2 * Y
    # get a random value of y
    y = ( (2 * random.random()) - 1 ) * Y
    # calculate momentum fractions x1, x2
    x1 = math.sqrt(hats/s) * math.exp(y)
    x2 = math.sqrt(hats/s) * math.exp(-y)
    # get the scale Q
    Q = math.sqrt(hats)
    # set the scale for the pdfs
    mu = MZ
    # calc. phase space point weight
    w_ii = weight(hats, mu, x1, x2, costh_ii) * deltath * deltarho * deltay * Jac / (x1 * x2)
    # now divide by maximum and compare to probability
    prob = w_ii / w_max
    rand_num = random.random()
    # if the random number is less than the probability of the PS point
    # accept
    if rand_num < prob:
        jj = jj+1
        # here one can either analyze the event
        # or store them for later convenience
        PScosth.append(costh_ii)
        PSQ.append(Q)
        PSy.append(y)
        PSx.append(x1)
        # here we create the four-vectors of the hard process particles
        # and boost them to the laboratory frame
        beta = (x2 - x1) / (x2 + x1)
        # generate random phi
        phi = random.random() * 2 * math.pi
        sinphi = math.sin(phi)
        cosphi = math.cos(phi)
        sinth = math.sqrt( 1 - costh_ii**2 )
        pq1 = [ 0.5 * x1 * ECM, 0., 0., 0.5 * x1 * ECM ]
        pq2 = [ 0.5 * x2 * ECM, 0., 0., - 0.5 * x2 * ECM ]
        pem = [ 0.5 * Q, 0.5 * Q * sinth * cosphi, 0.5 * Q * sinth * sinphi, 0.5 * Q * costh_ii ]
        pep = [ 0.5 * Q, - 0.5 * Q * sinth * cosphi, - 0.5 * Q * sinth * sinphi, - 0.5 * Q * costh_ii ]
        # boost them to the lab frame
        pem_boosted = boostz(pem,beta)
        pep_boosted = boostz(pep,beta)
        print_events = True
        if print_events is True:
            print 'q1', pq1
            print 'q2', pq2
            print 'mu-', pem_boosted
            print 'mu+', pep_boosted
            print '\n'

generate_histo(PSQ, 'pp-Q')
generate_histo(PSy, 'pp-y')
generate_histo(PScosth, 'pp-costh')
generate_histo(PSx, 'pp-x')


==> exercises/ppZGmumu_skeleton.py <==
#!//////////////////////////////////////////////////////////#
#!//e+e- -> Z/gamma -> mu+mu-
#!//Andreas Papaefstathiou
#!//July 2014
#!//////////////////////////////////////////////////////////#
#! /usr/bin/env python

#python stuff that may or may not be useful
from __future__ import with_statement
import math, cmath, string, os, sys, fileinput, pprint
from optparse import OptionParser
import random

## import LHAPDF and initialize PDFs
## need to compile the LHAPDF library first to be able to do this!
## get it at:
## http://lhapdf.hepforge.org/
import lhapdf
## initializes PDF member object (for protons)
## for antiprotons the PDFs are in fact identical,
## an antiquark taken from a proton has the same probability as a quark from a proton
p = lhapdf.mkPDF("cteq6l1", 0)

## Print some stuff
print '\n'
print '----====================================================----'
print 'Exercise 2 (Advanced Scientific Computing Workshop, July 2014)'
print 'pp --> Z --> mu+ mu-'
print 'SKELETON!'
print '----====================================================----'
print '\n'

## define a fake parton density function:
## if you do not wish (or cannot) use lhapdf 6
## a function of q2 (the momentum transfer) and the momentum fraction x
## this will not give the correct cross section! 
def xfxQ_fake(id, x, q2):
    if abs(id) > 5 and id != 21:
        return 0
    else:
        return 0.15 * math.sin(20.0*x) * math.sin(20.0*q2)

## this function boosts along the z-direction
## and is used to go from the COM frame to the lab frame
def boostz(fourvector, beta):
  gamma = math.sqrt( 1  / (1 - beta**2) )
  boosted = [ gamma * fourvector[0] - gamma * beta * fourvector[3], fourvector[1], fourvector[2], - gamma * beta * fourvector[0] + gamma * fourvector[3] ]
  return boosted

## some parameters
pb_convert = 3.894E8 # conversion factor GeV^-2 -> pb
MZ = 91.188    # Z boson mass
GAMMAZ = 2.4414 # Z boson width
alpha = 1/132.507 # alpha QED
Gfermi = 1.16639E-5 # fermi constant
sw2 = 0.222246 # sin^2(weinberg angle)

# PP COM energy in GeV
ECM = 14000
s = ECM**2
print "hadron com energy:", ECM, "GeV"

# we also set minimum Q
# for this exercise we choose 60 GeV
Q_min = 60


## define a function that gives the differential cross section
## as a function of the parameters
## it has to depend on the partonic cross section, s hat, the cosine of the scattering angle, theta,
## and the type of parton involved in the interaction (up, down, strange, charm)
def dsigma(costh, hats, qtype):
    # ..
    return 0

## for convenience,
## define a function that calculates the weight for the phase space point
## we will multiply by the range of integration later on
## this function will also take care of the parton density functions as now they are 
def weight(hats, mu, x1, x2):
    # the function must take care of up-type quarks
    # (in LHAPDF these are up: id 2, charm: id 4)
    # by:
    # w_ii = differential cross section * relevant PDFs for up, charm
    # and must also take care of down-type quarks
    # down: id 1, strange: id 3
    # w_ii = w_ii + differential cross section * relevant PDFs for up, down
    # (we neglect the bottom quark as the contribution would be rather small: you can try adding it if you wish to see what the effect is:
    # bottom: id 5)
    # REMEMBER:
    # after multiply by ranges and Jacobian, divide by the x1 and x2 since xfxQ gives x * f(x)
    return 0


## in the first step, we aim to calculate:
## - the cross section
## - and the maximum point of the phase space

# set the seed for random numbers 
# random.random() will give us random numbers using the Mersenne Twister algorithm
# see: https://docs.python.org/2/library/random.html
seed = 12342
random.seed(seed)

# choose the transform mass and width
# these can be taken to be some values related to the Z-mass
# or to the minimum cut
# play around with these to figure out the optimal values
#MTR = 
#GTR = 

# for costh this is 1 - (-1) = 2
deltath = 2
# choose rho limits (see transformation)
rho1 = math.atan( Q_min**2 - MTR**2 ) / (GTR*MTR) 
rho2 = math.atan( (s - MTR**2) / (GTR*MTR) )
deltarho = rho2 - rho1


# define number of integration points
N = 1000000

# loop over N phase space points,
# sum the weights up and the weights squared (for the variance)
print 'integrating for cross section and maximum!'
print '...'

for ii in range(0,N):
    # print progress
    sys.stdout.write("progress: %d%%   \r" % (float(ii)*100./(N)) )
    sys.stdout.flush() 
    # pick random phase space point:
    # we need to pick three variables 

    # costh_ii = ..
    # rho = ..

    # get maximum rapidity of dilepton, 

    # Y = - 0.5 * math.log(hats/s)

    # and get a random value of y
    # y = ( (2 * random.random()) - 1 ) * Y

    # The Jacobian (as defined in the lecture)
    Jac = (MTR * GTR) / ( math.cos(rho)**2 * s)
    
    # we will also get s-hat, as it is easier to call the
    # functions and calculate other stuff
    hats = MTR * GTR * math.tan(rho) + MTR**2
 
    # calculate momentum fractions x1, x2 from the expressions given in the lectures

    # x1 = math.sqrt(hats/s) * math.exp(y)
    # x2 = math.sqrt(hats/s) * math.exp(-y)
    
    # set the scale for the pdfs

    # calc. phase space point weight
    # w_ii = weight(hats, mu, x1, x2) * RANGES * Jac / (x1 * x2)

    # add to the sums for the cross section
    # and the variance

    # sum_w = sum_w + w_ii
    # sum_w_sq = sum_w_sq + w_ii**2
    
    # check if this point is largeer than maximum
    # if so, store before going to the next point

    # if w_ii > w_max:
        #w_max = w_ii
     
 # calculate cross section
sigma = sum_w / N

# and its error through the variance
# variance = ..
# error = ..

print 'done integrating!'
print '\n'
# print total cross section. Remember to convert to pb!

#print 'total cross section =', ..

## now that we have the maximum, we can generate "events

# choose the transform mass and width
MTR = MZ
GTR = GAMMAZ

# we will store "generated" costh in an array:
PScosth = []
PSQ = []
PSx = []
PSy = []

# Number of events to generate
Neve = 10
# counter of events generate 
jj = 0
# start generating events (i.e. "hit or miss")
print 'generating events...'

while jj < Neve:
    #print progress
    # sys.stdout.write("progress: %d%%   \r" % (float(jj)*100./(Neve)) )
    # sys.stdout.flush()
    # random costheta and rho
    
    # costh_ii = ..
    # rho = ..

    # jacobian as before
    Jac = (MTR * GTR) / ( math.cos(rho)**2 * s)
    
    # get s hat
    # hats = MTR * GTR * math.tan(rho) + MTR**2
    # get maximum rapidity of dilepton, Y and find the range of integration for y (=2*Y)
    # Y = - 0.5 * math.log(hats/s)
    # get a random value of y
    y = ( (2 * random.random()) - 1 ) * Y
        
    # calculate momentum fractions x1, x2
    # x1 = math.sqrt(hats/s) * math.exp(y)
    # x2 = math.sqrt(hats/s) * math.exp(-y)

    # set the scale for the pdfs, we choose MZ to be compatible with MadGraph
    mu = MZ
    
    # calc. phase space point weight

    # w_ii = weight(hats, mu, x1, x2) * RANGES OF INTEGRATION * Jac / (x1 * x2)

    # now divide by maximum and compare to probability

    # prob = w_ii / w_max

    # pick a random number

    # rand_num = random.random()

    # if the random number is less than the probability of the PS point
    # accept
    if rand_num < prob:
        #jj = jj+1
        # here one can either analyze the event
        # or store them for later convenience
       

